AutoWIG: Automatic Generation of Python Bindings for C++ Libraries

Most of Python and R scientific packages incorporate compiled scientific libraries to speed up the code and reuse legacy libraries. While several semi-automatic solutions exist to wrap these compiled libraries, the process of wrapping a large library is cumbersome and time consuming. In this paper, we introduce AutoWIG, a Python package that wraps automatically compiled libraries into high-level languages using LLVM/Clang technologies and the Mako templating engine. Our approach is automatic, extensible, and applies to complex C++ libraries, composed of thousands of classes or incorporating modern meta-programming constructs.

==> setup.py <==
...
setup(
  ...,
  entry_points = {
    ...,
    'autowig.parser': ['libclang = autowig.libclang_parser:libclang_parser'],
    'autowig.controller': ['default = autowig.plugin:default_controller'],
    'autowig.generator': [
      'boost_python = autowig.boost_python_generator:boost_python_generator',
      'boost_python_pattern = \
              autowig.boost_python_generator:boost_python_pattern_generator',
      'boost_python_internal = \
              autowig.boost_python_generator:boost_python_internal_generator'],
    ...,
    }
    ...,
)
...
